Persistent meanders and eddies lead to a quasi-steady Lagrangian transport pattern in a weak western boundary current

The Brazil Current (BC) is a weak western boundary current described as a flow with intense mesoscale activity and relatively low volume transport. We use a 13-year simulation to show that the presence of persistent meanders and eddies leads to characteristic quasi-steady Lagrangian transport patterns, extracted through climatological Lagrangian Coherent Structures (cLCSs). The cLCSs position the surface expression of the BC core along the 2km isobath, in agreement with satellite sea-surface temperature and the model Eulerian mean velocity. The cLCSs deformation pattern responds to zonally persistent cross-shelf SSH transition from positive values near coastline to low values between 200m and 2km and back to positive offshore from the 2km isobath. Zonally-paired cyclonic and anticyclonic structures are embedded in this transition, causing the cLCSs to deform into chevrons. An transport barrier is identified close to the 200m isobath confirmed by limited inshore movement of drogued buoys and indicated by an along slope maxima of climatological strength of attraction (cp). We show that the persistent cyclonic and anticyclonic structures may induce localized cross-shelf transport. Regions of low cp coincide with large shelves and with stagnant synthetic trajectories. We show that cLCSs depict trajectories initiated at the location of Chevron spill (Nov. 2011) as compared to synthetic and satellite trajectories, and the outline of the oil from that accident. There is an agreement between the large-scale oil slicks reaching the Brazilian beaches (Aug. 2019 to Feb. 2020) and the cp at the coast. The identification and quantitative description of cLCSs improves the effectiveness of future emergency response to oil spills, contingency planning, rescue operations, larval and fish connectivity assessment, drifter launch strategies, waste pollutant dispersion and destination.

==> anc/supp_info.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Transitional//EN" "http://www.w3.org/TR/xhtml1/DTD/xhtml1-transitional.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
  <meta http-equiv="Content-Type" content="text/html; charset=utf-8" />
  <meta http-equiv="Content-Style-Type" content="text/css" />
  <meta name="generator" content="pandoc" />
  <title></title>
  <style type="text/css">code{white-space: pre;}</style>
</head>
<body>
<h1 id="supplementary-information-for-persistent-meanders-and-eddies-lead-to-a-quasi-steady-lagrangian-transport-pattern-in-a-weak-western-boundary-current">Supplementary Information for <strong>&quot;Persistent meanders and eddies lead to a quasi-steady Lagrangian transport pattern in a weak western boundary current&quot;</strong></h1>
<h2 id="m.-b.-gouveia-1-r.-duran-23-j.-a.-lorenzzetti-1-a.-t.-assireu-4-r.-toste-5-l.-p.-de-f.-assad-5-d.-f.-m.-gherardi-1"><strong>M. B. Gouveia <sup>1</sup> R. Duran <sup>2,3</sup> J. A. Lorenzzetti <sup>1</sup> A. T. Assireu <sup>4</sup> R. Toste <sup>5</sup> L. P. de F. Assad <sup>5</sup> D. F. M. Gherardi <sup>1</sup></strong></h2>
<p><em><sup>1</sup> Division of Remote Sensing, Brazilian National Institute for Space Research, São José dos Campos, 12227-010, Brazil</em></p>
<p><em><sup>2</sup> National Energy Technology Laboratory, Albany, OR 97321, USA</em></p>
<p><em><sup>3</sup> Theiss Research, La Jolla, CA, 92037, USA</em></p>
<p><em><sup>4</sup>Institute of Natural Resources, Federal University of Itajubá, Itajubá, 37500-015, Brazil</em></p>
<p><em><sup>5</sup> Laboratory for Computational Methods in Engineering, COPPE/UFRJ, Rio de Janeiro, 21941-907, Brazil</em></p>
<h3 id="contents">Contents</h3>
<ul>
<li>Appendix A. Trajectories of drifters and floats</li>
<li>Appendix B. Monthly-mean model velocities of surface</li>
<li>Appendix C. Season trajectories</li>
<li>Appendix D. Persistent Lagrangian transport patterns</li>
<li>Appendiz E. Satellite derived from MUR</li>
</ul>
<h3 id="trajectories-of-drifters-and-floats">Trajectories of drifters and floats</h3>
<figure>
<img src="S_1_noaa_driters_cRHO.jpg" alt="Trulli" style="width:100%">
</figure>
<p><strong>Supplementary Figure S1.</strong> Trajectories of drifters with drogues over annual cρ. a) ID drifter 43621, b) 45969, c) 46072, and d) 71895. The 200 and 2000 m depth contours are represented by thin black lines respectively. Drifters ID are located on the bottom right of each picture frame. Red dot is initial position of each trajectories (purple lines) and blue dots is final position.</p>
<figure>
<img src="S_2_floats_cRHO.jpg" alt="Trulli" style="width:100%">
</figure>
<p><strong>Supplementary Figure S2.</strong> Trajectories of floats over annual cρ. On the left side are the trajectories of the 30 floats launched on December 1, 2013 whose destinations are on February 28, 2014. On the right side are the trajectories of the 30 floats launched on June 1, 2006 whose destination on September 30, 2006. The 200 and 2000 m depth contours are represented by thin black lines respectively. Red dot is initial position of each trajectories (purple lines) and blue dots is final position.</p>
<figure>
<img src="S_3_drifter_floats_cRHO.jpg" alt="Trulli" style="width:100%">
</figure>
<p><strong>Supplementary Figure S3.</strong> a) ID 71891 drifter with drogue over annual cρ. b) trajectories of the 30 synthetic drifters launched on December 1, 2013 whose destination on February 28, 2014. c) trajectories of the 30 synthetic drifters launched on June 1, 2006 whose destination on September 30, 2006. The 200 and 2000 m depth contours are represented by thin cyan lines respectively. Green dot is initial position of each trajectories (purple lines) and blue dots is final position.</p>
<h3 id="monthly-mean-model-velocities-of-surface">Monthly-mean model velocities of surface</h3>
<figure>
<img src="S_4_cRHO_Quiver.gif" alt="Trulli" style="width:100%">
</figure>
<p><strong>Supplementary Figure S4.</strong> Monthly cρ over respective monthly-mean model velocities of surface (black arrows). The 200 and 2000 m depth contours are represented by thin blue lines respectively.</p>
<figure>
<img src="S_5_SSH_Quiver_cLCSs.gif" alt="Trulli" style="width:100%">
</figure>
<p><strong>Supplementary Figure S5.</strong> Monthly cLCSs (white lines) over respective monthly-mean model surface velocities (black arrows) and monthly-mean model SSH (jet colors). The 200 and 2000 m depth contours are represented by thin green lines respectively.</p>
<h3 id="season-trajectories">Season trajectories</h3>
<figure>
<img src="S_6_all_drifters_cRHO.jpg" alt="Trulli" style="width:100%">
</figure>
<p><strong>Supplementary Figure S6.</strong> All Summer trajectories (Jan - Feb - Mar) about February-cρ (a). All Autumn trajectories (Ap - May - Jun) about May-cρ (b). All Winter trajectories (Jul - Aug - Sep) about August-cρ (b). All Spring trajectories (Oct - Nov - Dec) about November-cρ (d). The 200 and 2000 m depth contours are represented by thin black lines respectively.</p>
<h3 id="persistent-lagrangian-transport-patterns">Persistent Lagrangian transport patterns</h3>
<figure>
<img src="S_7_cLCSs.jpg" alt="Trulli" style="width:100%">
</figure>
<p><strong>Supplementary Figure S7.</strong> Monthly cLCSs (squeezelines) of the study area are colored according to monthly cρ. Depth contours of 200 and 2000-m are indicated by thin black lines.</p>
<h3 id="satellite-derived-from-mur">Satellite derived from MUR</h3>
<figure>
<img src="S_8_MUR_eddies.jpg" alt="Trulli" style="width:100%">
</figure>
<p><strong>Supplementary Figure S8.</strong> SST Map with presence of eddy Vitória, São Tomé, Cabo Frio and Cabo de Santa Marta. Image referring to a) April 22, 2006; b) August 08, 2013; c) June 10, 2007; d) September 10, 2010. Depth contours of 200 and 2000 m are indicated by thin black lines. Note that color bars are different for each image.</p>
</body>
</html>

